Controlled preparation and unconditional transport on a fluctuating quantum graph

Lieb--Robinson bounds limit the spread of quantum information, but do not establish that a prescribed input can be prepared and transmitted with appreciable probability. For quantum graphs with fluctuating edges, connecting spectral propagation to unconditional readout also requires control of graph coherence, finite boundaries, and preparation errors. We address this problem in a one-probe model on a prescribed square candidate lattice, combining a generalized Rokhsar--Kivelson parent, spectral reduction, adiabatic preparation, and local dynamical estimates. Assuming a supplied coherent graph ground state, we construct a finite-source wave packet and a hopping ramp that populate an isolated branch with strictly positive group velocity. We prove an unconditional arrival probability of at least $5/8$ in a specified receiver region of a sufficiently large finite open square. Explicit bounds on local joint-state and Hamiltonian errors retain a lower probability of $9/16$, without requiring global many-body state closeness or postselection on graph measurements. Exact arithmetic certificates and a separate small-system numerical diagnostic support the quantitative analysis. The construction provides a model-specific benchmark for transport and readout in fluctuating quantum networks, linking a propagation mechanism to an observable lower bound and identifying the local error budgets required to preserve it. It distinguishes suppression of unwanted influence from guaranteed signal delivery, a useful separation for quantum-network and emergent-geometry models. The resource estimates are conservative, graph-state supply is assumed, and the result does not establish background-free geometry or gravitational dynamics.

==> anc/DEPENDENCY_AUDIT.md <==
# Internal mathematical interface audit — 2026-11-10

This is the assistant's internal audit of the consolidated derivation, not an independent referee report or formal proof-assistant verification.

| Interface | Treatment in the final draft | Evidence / limit |
|---|---|---|
| Model identity | One 2D square-candidate RK parent, a=b=4, J=1 | No transfer of old 1D exclusion results into the positive theorem |
| Quantum versus classical | Weighted flips and conditional coherent reduced states | Classical enumeration is only a marginal certificate; full coherences remain |
| Bulk operator domain | Dense invariant analytic-vector core and essential self-adjointness | General functional analysis, not numerically verified |
| Gap | Conditional Poincare inequality and tail triviality | Ground uniqueness within specified representation |
| Spectral reduction | Probe-relative transform preserves position; rank-one compression below a fixed threshold | One-probe invariant sector |
| New momentum patch | Gap checked anew at (0.08,0), half-width 1e-5 | Does not reuse the older |k_j|<0.05 restriction |
| Group velocity | Fixed-energy Schur derivative before implicit differentiation; denominator sign retained | Positive interval, not exact value |
| Envelope regularity | C1/H1 sufficient for derivative and position-moment estimates | No false C-infinity assertion |
| Preparation | Uniform fiber gaps, common domain, Kato transport and momentum phases | No global gap of the momentum direct integral |
| Source truncation | Predetermined input, error propagated by unitarity | No measurement postselection; finite sum not materialized |
| Receiver | Fixed rectangle contains balls for every certified speed | Large region, not single-detector fidelity |
| Finite boundaries | Distinct incidence and edge-line metrics; boundary-modified parents separated | Time is ramp plus flight |
| Locality estimate | Interaction-support chains majorized by site paths; weighted row sum 52 | Full spin algebra, no extensive Hamiltonian norm |
| Local state error | Complete joint reduced-state trace distance in a backward window | Cannot infer from defect density or separate marginals |
| Hamiltonian error | Duhamel identity uses ideal backwards dynamics and actual unitary conjugations | Bounded coherent errors only; no Lindblad claim |
| Probe interpretation | One probe initially, number-preserving perturbed dynamics | Otherwise a detection bound could include probe creation |
| Robust lower bound | 5/8 minus 1/64, 1/64 and 1/32 = 9/16 | Actual state errors are assumptions, not measured quantities |
| Numerical evidence | New 768-dimensional small-box ramp/flight diagnostic | Not an extrapolation or validation of the macroscopic theorem |
| Geometry claims | No assertion of giant-component preservation throughout protocol | Not background-free emergence, gravity, or multi-probe theory |



==> anc/README.md <==
# Reproducibility materials

For "Controlled preparation and unconditional transport on a fluctuating quantum graph", Xianbin Wang.

From this directory, with Python 3.10 or newer:

```sh
python run_checks.py
```

This runs the four exact arithmetic / finite enumeration scripts, using only the Python standard library, and writes JSON certificates to `results/`.

For the separate 768-dimensional numerical diagnostic:

```sh
python -m pip install -r requirements.txt
python run_checks.py --with-dynamics
```

Use a Python environment supported by those pinned scientific packages (the recorded environment used Python 3.12). Alternatively `--deps PATH` adds an existing dependency directory. The diagnostic writes CSV/JSON to `results/` and creates PDF/PNG plots in `figures/`. These output files may be overwritten when rerunning; retain a copy if comparing with the supplied outputs. The PDF in the manuscript's sibling `figures/` directory is the included publication figure.

`packet_amplitude.py` is a floating-point helper for individual untruncated packet amplitudes; it is not used in place of the exact packet certificate. `occupancy.py` precedes `packet_certificate.py`, which precedes `robustness_certificate.py`; the runner enforces this order.

The small-box diagnostic uses a single-site source and short times. It is not a numerical validation of the macroscopic 5/8 arrival theorem. Grid refinement is not an interval-certified time-discretization bound. Exact scripts check the enumerations and numerical inequalities specified in the paper, not the complete infinite-volume proofs. No global many-body state is enumerated beyond the explicitly bounded examples.

OpenAI ChatGPT and Codex assisted with code development and analysis, as disclosed in the manuscript. No external repository or DOI is assigned to these materials. No additional software license is selected by this packaging step.


==> anc/code/finite_checks.py <==
"""Exact support, coherent-RK marginal and buffer-budget checks; no dynamics ED."""
from fractions import Fraction as F
from collections import defaultdict, deque
from pathlib import Path
import json

ROOT=Path(__file__).resolve().parents[1]

def lattice(L):
    verts=[(2*x,2*y) for x in range(L) for y in range(L)]
    ends={}
    for x in range(L):
        for y in range(L):
            if x+1<L: ends[(2*x+1,2*y)]=((2*x,2*y),(2*x+2,2*y))
            if y+1<L: ends[(2*x,2*y+1)]=((2*x,2*y),(2*x,2*y+2))
    incident={v:set() for v in verts}
    for e,vs in ends.items():
        for v in vs: incident[v].add(e)
    neighbors={e:set.union(*(incident[v] for v in vs))-{e} for e,vs in ends.items()}
    adj={x:set() for x in verts+list(ends)}
    for e,vs in ends.items():
        for v in vs: adj[e].add(v);adj[v].add(e)
    return ends,neighbors,adj

def support_check(L):
    ends,neighbors,adj=lattice(L)
    supports=[{e}|neighbors[e] for e in ends]+[{e,*vs} for e,vs in ends.items()]
    normload=defaultdict(int); weighted=defaultdict(int); diameter=0
    for Z in supports:
        for x in Z:
            normload[x]+=1;weighted[x]+=len(Z)
            ds={x:0}; queue=deque([x])
            while queue:
                y=queue.popleft()
                if ds[y]==4:continue
                for z in adj[y]:
                    if z not in ds:ds[z]=ds[y]+1;queue.append(z)
            diameter=max(diameter,max(ds[y] for y in Z))
    assert max(normload.values())<=8 and max(weighted.values())<=52 and diameter<=4
    return dict(L=L,sites=len(adj),terms=len(supports),max_incident_strength=max(normload.values()),
                max_weighted_strength=max(weighted.values()),max_diameter=diameter)

def rk_mixture_check():
    ends,neighbors,_=lattice(3);edges=list(ends);idx={e:i for i,e in enumerate(edges)}
    pairs=[(idx[e],idx[f]) for e in edges for f in neighbors[e] if idx[e]<idx[f]]
    chosen=[(1,2),(2,1)];A=[idx[e] for e in chosen]
    B=sorted({idx[f] for e in chosen for f in neighbors[e]}-set(A))
    outside=[i for i in range(len(edges)) if i not in A]
    amp={};Z=0;groups=defaultdict(dict);marginal=defaultdict(int)
    for n in range(1<<len(edges)):
        exponent=n.bit_count()+sum(((n>>i)&1)*((n>>j)&1) for i,j in pairs)
        a=1<<exponent;amp[n]=a;Z+=a*a
        av=sum(((n>>i)&1)<<j for j,i in enumerate(A))
        bv=sum(((n>>i)&1)<<j for j,i in enumerate(B))
        ov=sum(((n>>i)&1)<<j for j,i in enumerate(outside))
        groups[ov][av]=a;marginal[bv]+=a*a
    dim=1<<len(A)
    direct=[[F(sum(g[i]*g[j] for g in groups.values()),Z) for j in range(dim)] for i in range(dim)]
    mixed=[[F(0) for _ in range(dim)] for _ in range(dim)]
    for bv,weight in marginal.items():
        base=sum(((bv>>j)&1)<<i for j,i in enumerate(B))
        avec=[amp[base|sum(((av>>j)&1)<<i for j,i in enumerate(A))] for av in range(dim)]
        den=sum(a*a for a in avec)
        for i in range(dim):
            for j in range(dim):mixed[i][j]+=F(weight,Z)*F(avec[i]*avec[j],den)
    assert mixed==direct and sum(direct[i][i] for i in range(dim))==1
    assert direct[0][1]>0
    return dict(graph_configurations=len(amp),region_edges=len(A),boundary_edges=len(B),
                entries_checked=dim*dim,exact_mixture_identity=True,
                offdiagonal_0_1_exact=str(direct[0][1]),classical_dephasing_used=False)

def budget(T,S):
    T=F(T);q=0
    while 2**q < 1024*S*max(T,1):q+=1
    rr=4+1200*T+4*q;r=(rr.numerator+rr.denominator-1)//rr.denominator
    B_upper=6*S*(1+2*r*(r+1))
    alpha=F(72,85);d=0;tail=F(B_upper,1)/(1-alpha)
    while tail>F(1,32):tail*=alpha;d+=1
    dyn=F(32*S)*T/F(2**q)
    assert dyn<=F(1,32) and tail<=F(1,32)
    assert F(11,16)-dyn-tail>=F(5,8)
    return dict(total_time=str(T),receiver_sites=S,buffer_incidence_radius=r,
                boundary_cardinality_upper=B_upper,static_line_graph_depth=d,
                dynamic_upper_exact=str(dyn),static_upper_float=float(tail),
                illustrative_budget_only=True,actual_packet_parameters=False)

def main():
    # e < 11/4 follows from 1+1+1/2 + (1/6)/(1-1/4) = 49/18 < 11/4.
    assert F(5,2)+F(1,6)/(1-F(1,4)) < F(11,4)
    assert 104*F(11,4)<300
    result=dict(status='passed',supports=[support_check(L) for L in (3,5,9)],
                coherent_state_identity=rk_mixture_check(),
                alpha_exact='72/85',weighted_strength_upper=52,incident_strength_upper=8,
                lr_exponent_rate_upper=300,finite_arrival_lower_exact='5/8',
                illustrative_budgets=[budget(1,1),budget(10,100),budget(10000000,100)],
                no_quantum_dynamics_simulation=True,no_formal_proof_verification=True)
    (ROOT/'results/certificate.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/code/occupancy.py <==
"""Exact finite ferromagnetic marginal; provides a bulk comparison bound, not ED."""
from fractions import Fraction as F
from collections import Counter
from pathlib import Path
import json
ROOT=Path(__file__).resolve().parents[1]

def main():
    vertices=[(x,y) for x in range(4) for y in range(3)]
    edges=[]
    for x,y in vertices:
        if x+1<4:edges.append(((x,y),(x+1,y)))
        if y+1<3:edges.append(((x,y),(x,y+1)))
    incident=[sum(1<<i for i,e in enumerate(edges) if v in e) for v in vertices]
    neighbors=[sum(1<<j for j,f in enumerate(edges) if i!=j and set(e)&set(f)) for i,e in enumerate(edges)]
    target=edges.index(((1,1),(2,1)))
    hist=Counter();closed=Counter();n=0;power=0
    for step in range(1<<len(edges)):
        if step:
            flip=(step&-step).bit_length()-1
            delta=1+(n&neighbors[flip]).bit_count()
            power+=-delta if (n>>flip)&1 else delta
            n^=1<<flip
        # Independent exponent formula: each occupied incident pair meets a unique vertex.
        direct=n.bit_count()+sum((d:= (n&mask).bit_count())*(d-1)//2 for mask in incident)
        assert direct==power
        hist[power]+=1
        if not (n>>target)&1:closed[power]+=1
    Z=sum(count*(4**p) for p,count in hist.items())
    Zclosed=sum(count*(4**p) for p,count in closed.items())
    q=F(Zclosed,Z)
    result=dict(status='passed',rectangle_vertices=[4,3],edges=len(edges),
                configurations=1<<len(edges),target_edge=edges[target],target_neighbors=neighbors[target].bit_count(),
                partition_function=str(Z),closed_partition_function=str(Zclosed),
                closed_probability_exact=str(q),closed_probability=float(q),
                below_one_over_15000=q<F(1,15000),
                exponent_verified_by_independent_formula=True,
                bulk_comparison_requires_attractive_Gibbs_argument=True,
                quantum_ED=False)
    (ROOT/'results/occupancy.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/code/packet_amplitude.py <==
"""Evaluate individual UNTRUNCATED amplitudes; float helper, not an interval certificate.

The finite-source vector is phi(x)/sqrt(sum_{|y|<=R0}|phi(y)|^2) in the disk,
zero outside. Do not enumerate that enormous disk here.
"""
import cmath
import math

RHO=1/100000
R0=12000000

def h_hat(z):
    c=math.sqrt(315/256)
    if abs(z)<=2:
        total=0.0;power=1.0
        for n in range(32):
            total+=power*16/((2*n+1)*(2*n+3)*(2*n+5))
            power*=(-z*z)/((2*n+1)*(2*n+2))
        return c*total
    return 16*c*((3-z*z)*math.sin(z)-3*z*math.cos(z))/z**5

def phi(x1,x2):
    return RHO/(2*math.pi)*cmath.exp(0.08j*x1)*h_hat(RHO*x1)*h_hat(RHO*x2)

if __name__=='__main__':
    for x in [(0,0),(100000,0),(100000,100000)]:
        print(x,phi(*x))
    print('Float samples only; not normalized finite-source amplitudes or propagation simulation.')


==> anc/code/packet_certificate.py <==
"""Rational velocity, explicit envelope, and finite-box resource certificate."""
from fractions import Fraction as F
from pathlib import Path
import json
ROOT=Path(__file__).resolve().parents[1]

def ceil(q):return (q.numerator+q.denominator-1)//q.denominator
def field(q):return {'exact':str(q),'decimal':float(q)}

def main():
    local=json.loads((ROOT/'results/occupancy.json').read_text(encoding='utf-8'))
    qlocal=F(local['closed_probability_exact']);q=F(1,15000)
    assert qlocal<q
    delta=F(243,1700);k=F(2,25);rho=F(1,100000)
    bare_upper=-4*(1-q)+(1-q)*((k+rho)**2+rho**2)
    assert bare_upper<F(-399,100)
    deriv_error=16*q/delta+32*q/delta**2
    denom=1+16*q/delta**2
    vlow=(2*(1-q)*(k-k**3/6)-deriv_error)/denom
    vhigh=2*k+deriv_error
    vmin=F(1,25);vmax=F(3,10)
    assert vlow>vmin and vhigh<vmax
    hessian=2+16/delta
    spread=hessian*F(3,2)*rho
    assert spread<=vmin/16
    # Integral of (1-u^2)^4 on [-1,1] and derivative norm before normalization.
    import math
    norm2=sum(F(2*math.comb(4,j)*(-1)**j,2*j+1) for j in range(5))
    deriv2=16*(F(2,3)-F(4,5)+F(2,7))
    assert norm2==F(256,315) and deriv2/norm2==3
    cf_upper=F(5,2)/rho
    assert cf_upper**2>=6/rho**2
    K=16/delta**2+576/delta**3;G=480/delta**2+12/delta
    tau=ceil(32*K);R0=ceil(48*cf_upper)
    C=cf_upper+F(3,2)*tau+G
    t=ceil(16*C/vmin);T=t+tau
    assert K/tau<=F(1,32) and F(3,2)*cf_upper/R0<=F(1,32)
    # Receiver rectangle: .03*t <= x1 <= .375*t, |x2| <= .075*t.
    xlo=F(3,100)*t;xhi=F(3,8)*t;yhi=F(3,40)*t
    assert F(3,4)*vmin==F(3,100) and F(5,4)*vmax==F(3,8)
    assert vmax/4==F(3,40)
    S_upper=(2*ceil(xhi)+1)*(2*ceil(yhi)+1)
    log2ceil=(1024*S_upper*T-1).bit_length()
    r=4+1200*T+4*log2ceil
    B_upper=6*S_upper*(1+2*r*(r+1))
    alpha=F(72,85);d=0;static=F(B_upper)/(1-alpha)
    while static>F(1,32):d+=1;static*=alpha
    dynamic=F(32*S_upper*T,2**log2ceil)
    L=R0+ceil(xhi)+r+d+20
    assert dynamic<=F(1,32) and static<=F(1,32)
    result=dict(status='passed',physical_couplings_unchanged=True,
      local_closed_probability=field(qlocal),bulk_closed_probability_upper=field(q),
      momentum_center=['2/25','0'],momentum_halfwidth=str(rho),
      bare_energy_upper=field(bare_upper),fiber_gap_lower=str(delta),
      fixed_energy_self_energy_derivative_error=field(deriv_error),
      center_velocity_lower=field(vlow),center_velocity_upper=field(vhigh),
      chosen_center_velocity_interval=[str(vmin),str(vmax)],center_transverse_velocity_exact='0',
      hessian_norm_upper=field(hessian),packet_velocity_spread_upper=field(spread),
      relative_spread_budget=str(vmin/16),envelope='h(u)=sqrt(315/256)*(1-u^2)^2 for |u|<=1; zero otherwise',
      envelope_regularity='C1 and H1; C-infinity is not required by the estimates',
      scalar_packet='f(k)=2*pi/rho*h((k1-2/25)/rho)*h(k2/rho), normalized Haar measure',
      Cf_squared_exact=str(6/rho**2),Cf_upper=str(cf_upper),
      ramp_duration=tau,finite_source_radius=R0,post_ramp_time=t,total_duration=T,
      packet_gradient_upper=field(C),
      receiver={'x1_lower':str(xlo),'x1_upper':str(xhi),'abs_x2_upper':str(yhi)},
      finite_box_budget={'receiver_cardinality_upper':S_upper,'dynamic_incidence_radius':r,
        'boundary_cardinality_upper':B_upper,'static_line_graph_depth':d,
        'dynamic_error_upper':field(dynamic),'static_error_upper_decimal':float(static),
        'square_half_side_vertex_units':L,'square_vertex_count':(2*L+1)**2},
      bulk_arrival_lower='11/16',finite_arrival_lower='5/8',
      exact_velocity_computed=False,nonzero_velocity_interval_certified=True,
      concrete_envelope_source_receiver_defined=True,quantum_ED=False,
      physically_practical_resource_claim=False,graph_ground_preparation_solved=False,
      no_background_geometry_claim=True)
    (ROOT/'results/packet_certificate.json').write_text(json.dumps(result,indent=2)+'\n',encoding='utf-8')
    print(json.dumps(result,indent=2))

if __name__=='__main__':main()


==> anc/code/protocol_diagnostic.py <==
"""Bounded 2x3-box ramp/flight example; NOT the macroscopic certified packet.
Use --deps to locate NumPy/SciPy/Matplotlib. Midpoint-grid refinement is a
floating-point consistency test, not an interval-certified discretization error.
"""
from pathlib import Path
import argparse, csv, json, sys
p=argparse.ArgumentParser();p.add_argument('--deps');args=p.parse_args()
if args.deps:sys.path.insert(0,args.deps)
import numpy as np
import scipy
from scipy import sparse
from scipy.sparse.linalg import expm_multiply
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
ROOT=Path(__file__).resolve().parents[1]

def build():
    vertices=[(x,y) for x in range(2) for y in range(3)];edges=[]
    for x,y in vertices:
        if x+1<2:edges.append(((x,y),(x+1,y)))
        if y+1<3:edges.append(((x,y),(x,y+1)))
    neighbors=[[j for j,f in enumerate(edges) if j!=i and set(e)&set(f)] for i,e in enumerate(edges)]
    ng=1<<len(edges);nv=len(vertices)
    powers=[n.bit_count()+sum(((n>>i)&1)*((n>>j)&1) for i in range(len(edges)) for j in neighbors[i] if i<j) for n in range(ng)]
    ground=np.array([2.**p for p in powers]);ground/=np.linalg.norm(ground)
    rr=[];cc=[];dd=[];diag=np.zeros(ng)
    for e in range(len(edges)):
        for n in range(ng):
            if n>>e&1:continue
            m=n|(1<<e);k=sum(n>>j&1 for j in neighbors[e]);r=4**(1+k)
            diag[n]+=r/(1+r);diag[m]+=1/(1+r)
            rr.extend([n,m]);cc.extend([m,n]);dd.extend([-np.sqrt(r)/(1+r)]*2)
    rr.extend(range(ng));cc.extend(range(ng));dd.extend(diag)
    HG=sparse.coo_matrix((dd,(rr,cc)),shape=(ng,ng)).tocsr()
    assert np.linalg.norm(HG@ground)<1e-12
    rr=[];cc=[];dd=[]
    for e,(x,y) in enumerate(edges):
        i=vertices.index(x);j=vertices.index(y)
        for n in range(ng):
            if n>>e&1:
                rr.extend([n*nv+i,n*nv+j]);cc.extend([n*nv+j,n*nv+i]);dd.extend([-1.,-1.])
    hop=sparse.coo_matrix((dd,(rr,cc)),shape=(ng*nv,ng*nv)).tocsr()
    base=sparse.kron(HG,sparse.eye(nv),format='csr')
    psi=np.zeros((ng,nv),complex);psi[:,0]=ground
    # Local graph rotation exp(i theta X_0), preserves one-probe sector.
    rotated=np.cos(.02)*psi+1j*np.sin(.02)*psi[np.arange(ng)^1,:]
    return base,hop,psi.ravel(),rotated.ravel(),ng,nv

def evolve(base,hop,initial,dt,offset):
    states=initial.copy();trace=float(base.diagonal().sum());times=np.arange(round(4/dt)+1)*dt
    records=[];normerr=0.
    for j,u in enumerate(times):
        if j:
            mid=u-dt/2;s=min(mid,1)+offset*(mid<1)
            states=expm_multiply(-1j*dt*(base+s*hop),states,traceA=-1j*dt*trace)
        normerr=max(normerr,float(np.max(np.abs(np.sum(np.abs(states)**2,axis=0)-1))))
        if j%(round(.05/dt))==0:records.append((u,states.copy()))
    return records,normerr

def main():
    base,hop,psi,rot,ng,nv=build()
    first,n1=evolve(base,hop,np.column_stack([psi,rot]),.025,0)
    fine,n2=evolve(base,hop,np.column_stack([psi,rot]),.0125,0)
    off,n3=evolve(base,hop,np.column_stack([psi]),.0125,.005)
    rows=[];step=0.;prepmax=0.;ctrlmax=0.
    for (time,x),(tc,c),(to,o) in zip(fine,first,off):
        assert abs(time-tc)<1e-10 and abs(time-to)<1e-10
        prob=np.sum(np.abs(x.reshape(ng,nv,2)[:,-1,:])**2,axis=0)
        pc=float(np.sum(np.abs(c.reshape(ng,nv,2)[:,-1,0])**2))
        po=float(np.sum(np.abs(o.reshape(ng,nv)[:,-1])**2))
        step=max(step,abs(float(prob[0])-pc));prepmax=max(prepmax,abs(float(prob[0]-prob[1])));ctrlmax=max(ctrlmax,abs(float(prob[0])-po))
        assert abs(float(prob[0]-prob[1]))<=.02+1e-10
        assert abs(float(prob[0])-po)<=8*.005*min(time,1)+1e-8
        rows.append([time,float(prob[0]),float(prob[1]),po,abs(float(prob[0]-prob[1])),abs(float(prob[0])-po),.02,8*.005*min(time,1)])
    assert max(n1,n2,n3)<1e-10 and step<1e-3
    with (ROOT/'results/protocol_diagnostic.csv').open('w',newline='') as f:
        w=csv.writer(f);w.writerow(['time','ideal','local_rotation','ramp_offset','prep_difference','control_difference','prep_safe_upper','control_safe_upper']);w.writerows(rows)
    a=np.array(rows);fig,axs=plt.subplots(1,2,figsize=(10,3.5),layout='constrained')
    for col,label in [(1,'Ideal'),(2,'Local graph rotation'),(3,'Ramp offset')]:axs[0].plot(a[:,0],a[:,col],label=label)
    axs[0].set(xlabel='Time',ylabel='Opposite-corner probability',title='Small-box protocol diagnostic');axs[0].legend(fontsize=8)
    axs[1].plot(a[:,0],a[:,4],label='Initial-state change');axs[1].plot(a[:,0],a[:,5],label='Control change')
    axs[1].plot(a[:,0],a[:,6],'--',label='Initial-state bound');axs[1].plot(a[:,0],a[:,7],'--',label='Control bound')
    axs[1].set(xlabel='Time',ylabel='Absolute probability change',title='Conservative error budgets');axs[1].legend(fontsize=8)
    for ax in axs:ax.grid(alpha=.2)
    fig.savefig(ROOT/'figures/protocol_diagnostic.pdf');fig.savefig(ROOT/'figures/protocol_diagnostic.png',dpi=180);plt.close(fig)
    out=dict(status='passed',vertices=nv,graph_configurations=ng,dimension=ng*nv,shape=[2,3],ramp_time=1,flight_time=3,
      source='(0,0) single vertex',receiver='(1,2) single vertex',graph_rotation_angle=.02,ramp_offset=.005,
      maximum_norm_error=max(n1,n2,n3),midpoint_refinement_probability_difference=step,
      max_prep_probability_difference=prepmax,max_control_probability_difference=ctrlmax,
      last_probabilities=rows[-1][1:4],numpy=np.__version__,scipy=scipy.__version__,
      validation_of_macroscopic_5_over_8_theorem=False,rigorous_time_discretization_certificate=False)
    (ROOT/'results/protocol_diagnostic.json').write_text(json.dumps(out,indent=2)+'\n');print(json.dumps(out,indent=2))
if __name__=='__main__':main()


==> anc/code/robustness_certificate.py <==
"""Exact robustness budgets. Assumptions on actual preparation are not measured here."""
from pathlib import Path
from fractions import Fraction as F
import json
ROOT=Path(__file__).resolve().parents[1]
def main():
    p=json.loads((ROOT/'results/packet_certificate.json').read_text())
    T=p['total_duration'];tau=p['ramp_duration'];S=p['finite_box_budget']['receiver_cardinality_upper']
    q=(2048*S*T-1).bit_length();r=4+1200*T+4*q
    tail=F(32*S*T,2**q)
    eta=F(1,64);control=F(1,32);effect=F(0)
    assert tail<=F(1,64)
    lower=F(5,8)-eta-F(1,64)-control-effect
    assert lower==F(9,16)
    ramp_integral=F(1,256);offset=ramp_integral/tau
    assert 8*offset*tau==control
    window_cardinality=S*(1+2*r*(r+1))
    # Sufficient general near-error budget if far errors vanish.
    near=F(1,64*window_cardinality*T)
    assert 2*window_cardinality*T*near==control
    out=dict(status='passed',local_joint_initial_distance_target=str(eta),window_radius=r,
      initial_state_dynamical_tail_upper_exact=str(tail),control_budget=str(control),
      lower_probability=str(lower),measurement_error_assumed_zero=True,
      ramp_integrated_absolute_error_sufficient=str(ramp_integral),
      ramp_constant_offset_sufficient_exact=str(offset),ramp_constant_offset_sufficient=float(offset),
      general_near_per_site_error_sufficient_exact=str(near),
      global_initial_state_distance_required=False,actual_local_initial_distance_measured=False,
      dissipative_dynamics_covered=False,one_probe_and_number_preserving_assumed=True)
    (ROOT/'results/robustness_certificate.json').write_text(json.dumps(out,indent=2)+'\n')
    print(json.dumps(out,indent=2))
if __name__=='__main__':main()


==> anc/requirements.txt <==
numpy==2.3.5
scipy==1.18.1
matplotlib==3.11.2


==> anc/results/certificate.json <==
{
  "status": "passed",
  "supports": [
    {
      "L": 3,
      "sites": 21,
      "terms": 24,
      "max_incident_strength": 7,
      "max_weighted_strength": 35,
      "max_diameter": 4
    },
    {
      "L": 5,
      "sites": 65,
      "terms": 80,
      "max_incident_strength": 8,
      "max_weighted_strength": 51,
      "max_diameter": 4
    },
    {
      "L": 9,
      "sites": 225,
      "terms": 288,
      "max_incident_strength": 8,
      "max_weighted_strength": 52,
      "max_diameter": 4
    }
  ],
  "coherent_state_identity": {
    "graph_configurations": 4096,
    "region_edges": 2,
    "boundary_edges": 6,
    "entries_checked": 16,
    "exact_mixture_identity": true,
    "offdiagonal_0_1_exact": "2409939957691314/304915537037152775281",
    "classical_dephasing_used": false
  },
  "alpha_exact": "72/85",
  "weighted_strength_upper": 52,
  "incident_strength_upper": 8,
  "lr_exponent_rate_upper": 300,
  "finite_arrival_lower_exact": "5/8",
  "illustrative_budgets": [
    {
      "total_time": "1",
      "receiver_sites": 1,
      "buffer_incidence_radius": 1244,
      "boundary_cardinality_upper": 18585366,
      "static_line_graph_depth": 134,
      "dynamic_upper_exact": "1/32",
      "static_upper_float": 0.026611243415652158,
      "illustrative_budget_only": true,
      "actual_packet_parameters": false
    },
    {
      "total_time": "10",
      "receiver_sites": 100,
      "buffer_incidence_radius": 12084,
      "boundary_cardinality_upper": 175242168600,
      "static_line_graph_depth": 189,
      "dynamic_upper_exact": "125/4096",
      "static_upper_float": 0.027213165181199307,
      "illustrative_budget_only": true,
      "actual_packet_parameters": false
    },
    {
      "total_time": "10000000",
      "receiver_sites": 100,
      "buffer_incidence_radius": 12000000164,
      "boundary_cardinality_upper": 172800004737600032472600,
      "static_line_graph_depth": 355,
      "dynamic_upper_exact": "1953125/67108864",
      "static_upper_float": 0.028995922345080156,
      "illustrative_budget_only": true,
      "actual_packet_parameters": false
    }
  ],
  "no_quantum_dynamics_simulation": true,
  "no_formal_proof_verification": true
}


==> anc/results/occupancy.json <==
{
  "status": "passed",
  "rectangle_vertices": [
    4,
    3
  ],
  "edges": 17,
  "configurations": 131072,
  "target_edge": [
    [
      1,
      1
    ],
    [
      2,
      1
    ]
  ],
  "target_neighbors": 6,
  "partition_function": "5251299549896533824744122825189",
  "closed_partition_function": "321935927599770319634424577",
  "closed_probability_exact": "45990846799967188519203511/750185649985219117820588975027",
  "closed_probability": 6.130595380073365e-05,
  "below_one_over_15000": true,
  "exponent_verified_by_independent_formula": true,
  "bulk_comparison_requires_attractive_Gibbs_argument": true,
  "quantum_ED": false
}


==> anc/results/packet_certificate.json <==
{
  "status": "passed",
  "physical_couplings_unchanged": true,
  "local_closed_probability": {
    "exact": "45990846799967188519203511/750185649985219117820588975027",
    "decimal": 6.130595380073365e-05
  },
  "bulk_closed_probability_upper": {
    "exact": "1/15000",
    "decimal": 6.666666666666667e-05
  },
  "momentum_center": [
    "2/25",
    "0"
  ],
  "momentum_halfwidth": "1/100000",
  "bare_energy_upper": {
    "exact": "-99833303997667/25000000000000",
    "decimal": -3.99333215990668
  },
  "fiber_gap_lower": "243/1700",
  "fixed_energy_self_energy_derivative_error": {
    "exact": "495448/4428675",
    "decimal": 0.11187273846014892
  },
  "center_velocity_lower": {
    "exact": "165888268741/3640527343750",
    "decimal": 0.045567098685797364
  },
  "center_velocity_upper": {
    "exact": "1204036/4428675",
    "decimal": 0.2718727384601489
  },
  "chosen_center_velocity_interval": [
    "1/25",
    "3/10"
  ],
  "center_transverse_velocity_exact": "0",
  "hessian_norm_upper": {
    "exact": "27686/243",
    "decimal": 113.93415637860082
  },
  "packet_velocity_spread_upper": {
    "exact": "13843/8100000",
    "decimal": 0.0017090123456790123
  },
  "relative_spread_budget": "1/400",
  "envelope": "h(u)=sqrt(315/256)*(1-u^2)^2 for |u|<=1; zero otherwise",
  "envelope_regularity": "C1 and H1; C-infinity is not required by the estimates",
  "scalar_packet": "f(k)=2*pi/rho*h((k1-2/25)/rho)*h(k2/rho), normalized Haar measure",
  "Cf_squared_exact": "60000000000",
  "Cf_upper": "250000",
  "ramp_duration": 6336091,
  "finite_source_radius": 12000000,
  "post_ramp_time": 3911085122,
  "total_duration": 3917421213,
  "packet_gradient_upper": {
    "exact": "384909442259/39366",
    "decimal": 9777712.804425139
  },
  "receiver": {
    "x1_lower": "5866627683/50",
    "x1_upper": "5866627683/4",
    "abs_x2_upper": "5866627683/20"
  },
  "finite_box_budget": {
    "receiver_cardinality_upper": 1720866027347038953,
    "dynamic_incidence_radius": 4700905456016,
    "boundary_cardinality_upper": 456342944865969827461565106007249639030304310,
    "static_line_graph_depth": 652,
    "dynamic_error_upper": {
      "exact": "6741357080260328507219509989/316912650057057350374175801344",
      "decimal": 0.02127197219500896
    },
    "static_error_upper_decimal": 0.02981364126874283,
    "square_half_side_vertex_units": 4702384113609,
    "square_vertex_count": 88449665407708012012473961
  },
  "bulk_arrival_lower": "11/16",
  "finite_arrival_lower": "5/8",
  "exact_velocity_computed": false,
  "nonzero_velocity_interval_certified": true,
  "concrete_envelope_source_receiver_defined": true,
  "quantum_ED": false,
  "physically_practical_resource_claim": false,
  "graph_ground_preparation_solved": false,
  "no_background_geometry_claim": true
}


==> anc/results/protocol_diagnostic.csv <==
time,ideal,local_rotation,ramp_offset,prep_difference,control_difference,prep_safe_upper,control_safe_upper
0.0,0.0,0.0,0.0,0.0,0.0,0.02,0.0
0.05,9.257964218793494e-19,9.255400973554534e-19,2.7644118753414114e-18,2.5632452389607007e-22,1.838615453462062e-18,0.02,0.002
0.1,3.7919969500809425e-15,3.7907096435247004e-15,6.71772933772545e-15,1.287306556242074e-18,2.9257323876445078e-15,0.02,0.004
0.15000000000000002,4.919631842834534e-13,4.917657793119839e-13,7.246024395974353e-13,1.9740497146953457e-16,2.326392553139819e-13,0.02,0.006000000000000001
0.2,1.552804850077457e-11,1.5520863879256766e-11,2.080849503492449e-11,7.184621517803295e-15,5.2804465341499216e-12,0.02,0.008
0.25,2.2587517484221947e-10,2.257568587705247e-10,2.857888761050762e-10,1.1831607169477368e-13,5.991370126285671e-11,0.02,0.01
0.30000000000000004,2.012510855726141e-09,2.011334324399169e-09,2.4498584069640385e-09,1.1765313269716589e-12,4.373475512378977e-10,0.02,0.012000000000000002
0.35000000000000003,1.2781982907637896e-08,1.2773738199205883e-08,1.51335873880354e-08,8.244708432012206e-12,2.351604480397505e-09,0.02,0.014000000000000002
0.4,6.334807829494951e-08,6.33034180198199e-08,7.344846639470022e-08,4.466027512961115e-11,1.0100388099750712e-08,0.02,0.016
0.45,2.5968542062204297e-07,2.59486903783695e-07,2.9620066745516205e-07,1.9851683834797953e-10,3.651524683311908e-08,0.02,0.018000000000000002
0.5,9.161805169732779e-07,9.154262235454471e-07,1.0313338924370217e-06,7.54293427830795e-10,1.151533754637438e-07,0.02,0.02
0.55,2.861497282409216e-06,2.858974988153183e-06,3.186414732630193e-06,2.52229425603324e-09,3.2491745022097696e-07,0.02,0.022000000000000002
0.6000000000000001,8.077895018732351e-06,8.070311303243714e-06,8.913624702047816e-06,7.583715488637262e-09,8.357296833154652e-07,0.02,0.024000000000000004
0.65,2.093640158850121e-05,2.0915563935602397e-05,2.292369741656152e-05,2.0837652898812574e-08,1.9872958280603106e-06,0.02,0.026000000000000002
0.7000000000000001,5.0426188154902454e-05,5.037320434104303e-05,5.4842512174038865e-05,5.298381385942483e-08,4.416324019136412e-06,0.02,0.028000000000000004
0.75,0.00011394185945986174,0.00011381595342239462,0.00012319166036411816,1.259060374671282e-07,9.249800904256414e-06,0.02,0.03
0.8,0.00024336959668479254,0.00024308777790014795,0.00026175109373832825,2.8181878464458355e-07,1.8381497053535713e-05,0.02,0.032
0.8500000000000001,0.0004943661223599277,0.0004937681786223266,0.0005292097303373502,5.979437376011634e-07,3.4843607977422426e-05,0.02,0.034
0.9,0.0009597932888704409,0.0009585845084469768,0.001023065997528622,1.2087804234641808e-06,6.327270865818114e-05,0.02,0.036000000000000004
0.9500000000000001,0.0017881686147209397,0.0017858305822564286,0.0018986149145285957,2.3380324645110636e-06,0.00011044629980765607,0.02,0.038000000000000006
1.0,0.003207606237360854,0.003203264559772631,0.003393437322766259,4.341677588223097e-06,0.000185831085405405,0.02,0.04
1.05,0.00548487142591912,0.005477212698857533,0.005769369014423797,7.658727061586948e-06,0.00028449758850467716,0.02,0.04
1.1,0.008892360726631248,0.008879600364992442,0.009308296348435705,1.2760361638806256e-05,0.0004159356218044561,0.02,0.04
1.1500000000000001,0.0137779786742201,0.013757728042561822,0.014362446267084408,2.02506316582772e-05,0.000584467592864308,0.02,0.04
1.2000000000000002,0.02052821482508135,0.02049740254943486,0.021321522082172924,3.081227564648986e-05,0.0007933072570915738,0.02,0.04
1.25,0.029555184297700786,0.02951000262616539,0.030599333514101074,4.518167153539504e-05,0.0010441492164002877,0.02,0.04
1.3,0.0412797450097415,0.04121563094684443,0.04261654907899299,6.411406289706656e-05,0.0013368040692514904,0.02,0.04
1.35,0.05611127493180092,0.05602293492186792,0.05778018190987535,8.834000993299812e-05,0.0016689069780744317,0.02,0.04
1.4000000000000001,0.07442495767872684,0.07430644289322465,0.07646068196804047,0.00011851478550219119,0.0020357242893136313,0.02,0.04
1.4500000000000002,0.09653765090656515,0.09638248775786981,0.09896772897739799,0.00015516314869533365,0.0024300780708328418,0.02,0.04
1.5,0.12268358393065043,0.122484961403202,0.12552598620286956,0.00019862252744842768,0.00284240227221913,0.02,0.04
1.55,0.15299123629856065,0.15274224822047344,0.15625217330240973,0.0002489880780872089,0.0032609370038490793,0.02,0.04
1.6,0.18746277901638841,0.1871567156930089,0.1911348385929048,0.0003060633233795129,0.0036720595765163955,0.02,0.04
1.6500000000000001,0.22595741029652466,0.22558809022268855,0.2300181531923057,0.0003693200738361102,0.004060742895781039,0.02,0.04
1.7000000000000002,0.2681797882421695,0.26774191714573153,0.27259091227550547,0.0004378710964379473,0.004411124033335989,0.02,0.04
1.75,0.3136745586574827,0.31316410014403284,0.3183817174197533,0.0005104585134498851,0.004707158762270569,0.02,0.04
1.8,0.36182770648944124,0.3612422462789778,0.36676103845850266,0.0005854602104634621,0.0049333319690614275,0.02,0.04
1.85,0.4118751375797941,0.41121422193810137,0.4169505270862735,0.0006609156416927386,0.0050753895064794,0.02,0.04
1.9000000000000001,0.4629185400300374,0.4621839686404015,0.46803959453999094,0.0007345713896358963,0.005121054509953538,0.02,0.04
1.9500000000000002,0.5139482005347624,0.5131442548106384,0.5190088911818103,0.0008039457241240111,0.0050606906470478386,0.02,0.04
2.0,0.5638720808201975,0.5630056705421813,0.5687599570966486,0.0008664102780161498,0.004887876276451153,0.02,0.04
2.0500000000000003,0.6115501133228776,0.6106308274408134,0.6161499703366428,0.0009192858820641359,0.004599857013765196,0.02,0.04
2.1,0.6558323729716157,0.6548724243247472,0.6600302225480121,0.000959948646868436,0.004197849576396462,0.02,0.04
2.15,0.6955995408188383,0.6946135992118603,0.699286717561285,0.000985941606978069,0.003687176742446674,0.02,0.04
2.2,0.729803909634786,0.7288088229320347,0.7328811310847382,0.00099508670275128,0.00307722144995215,0.02,0.04
2.25,0.7575091018275903,0.7565235102191028,0.759890298879226,0.000985591608487546,0.0023811970516356418,0.02,0.04
2.3000000000000003,0.7779266820268097,0.7769705360833904,0.7795424220733186,0.0009561459434193065,0.0016157400465088845,0.02,0.04
2.35,0.7904479512869762,0.7895419495556518,0.7912482920177678,0.0009060017313243796,0.0008003407307916044,0.02,0.04
2.4000000000000004,0.7946694030316137,0.793834369438914,0.7946260386821942,0.0008350335926997632,4.336434941953904e-05,0.02,0.04
2.45,0.7904105936347494,0.789666818603338,0.7895181866696889,0.0007437750314114311,0.0008924069650605437,0.02,0.04
2.5,0.7777235196180482,0.7770900913473451,0.7760001477560495,0.000633428270703118,0.0017233718619986682,0.02,0.04
2.5500000000000003,0.7568929818469201,0.7563871355030274,0.7543796711489642,0.0005058463438927241,0.002513310697955906,0.02,0.04
2.6,0.7284278350958248,0.7280643476100794,0.725187192446576,0.0003634874857453285,0.003240642649248726,0.02,0.04
2.6500000000000004,0.6930434474841034,0.6928341042551194,0.6891574480105389,0.0002093432289840269,0.0038859994735644943,0.02,0.04
2.7,0.6516361065900937,0.6515892636772695,0.6472031311995982,4.68429128241965e-05,0.004432975390495586,0.02,0.04
2.75,0.605250486227827,0.6053707477415999,0.6003817394621056,0.000120261513772979,0.0048687467657213546,0.02,0.04
2.8000000000000003,0.5550416104356719,0.5553296359611873,0.5498570774208285,0.00028802552551543403,0.005184533014843451,0.02,0.04
2.85,0.5022330025813673,0.5026854538602037,0.4968571245434487,0.0004524512788364188,0.005375878037918558,0.02,0.04
2.9000000000000004,0.44807287481799907,0.4486825048382874,0.4426301343824371,0.0006096300202883542,0.005442740435561977,0.02,0.04
2.95,0.3937902880899639,0.394546169502732,0.3884008978240094,0.0007558814127681113,0.00538939026595453,0.02,0.04
3.0,0.34055319206367635,0.3414410757627307,0.3353290723902913,0.0008878836990543482,0.0052241196733850415,0.02,0.04
3.0500000000000003,0.2894301394104166,0.29043292848380314,0.28447135556486847,0.001002789073386523,0.004958783845548154,0.02,0.04
3.1,0.24135726644359984,0.24245558579906626,0.2367490694860609,0.0010983193554664206,0.004608196957538946,0.02,0.04
3.1500000000000004,0.1971118534512698,0.19828469146767516,0.19292243884464588,0.0011728380164053587,0.00418941460662392,0.02,0.04
3.2,0.15729343837006496,0.158518834110189,0.15357249898912334,0.0012253957401240356,0.003720939380941618,0.02,0.04
3.25,0.12231307503397916,0.12356882298984233,0.11909118565430875,0.001255747955863168,0.0032218893796704118,0.02,0.04
3.3000000000000003,0.09239092250982699,0.09365526659191026,0.08967975194668118,0.0012643440820832713,0.0027111705631458066,0.02,0.04
3.35,0.06756194637981547,0.06881423589247954,0.06535525365352923,0.0012522895126640676,0.0022066927262862357,0.02,0.04
3.4000000000000004,0.04768912742486756,0.048910410013849055,0.045964461682696175,0.0012212825889814927,0.001724665742171387,0.02,0.04
3.45,0.03248322781867707,0.03365675769695382,0.031204220107600624,0.0011735298782767564,0.001279007711076443,0.02,0.04
3.5,0.021527877054775692,0.02263952102552382,0.0206469869847847,0.0011116439707481267,0.0008808900699909909,0.02,0.04
3.5500000000000003,0.014308523438508672,0.015347052115628574,0.013770086490818506,0.0010385286771199022,0.0005384369476901657,0.02,0.04
3.6,0.01024366204022404,0.011200918970183119,0.009987074509524426,0.0009572569299590786,0.00025658753069961356,0.02,0.04
3.6500000000000004,0.00871670190000197,0.009587648754000937,0.00867958048812107,0.0008709468539989662,3.712141188090025e-05,0.02,0.04
3.7,0.009106874550839947,0.00988951592575374,0.009228036240063945,0.0007826413749137933,0.00012116168922399716,0.02,0.04
3.75,0.01081770834949565,0.011512904746257066,0.011039832699391294,0.0006951963967614157,0.00022212434989564434,0.02,0.04
3.8000000000000003,0.013301789944798786,0.013912971966122307,0.013573649276106017,0.0006111820213235211,0.00027185933130723094,0.02,0.04
3.85,0.01608079280197957,0.016613593344805163,0.016358964398830996,0.0005328005428255934,0.0002781715968514266,0.02,0.04
3.9000000000000004,0.018760057188603883,0.01922188125966378,0.019010063940871225,0.0004618240710598971,0.0002500067522673427,0.02,0.04
3.95,0.021037338317492944,0.021436891978837087,0.02123419824512266,0.00039955366134414305,0.0001968599276297167,0.02,0.04
4.0,0.022705680143610227,0.023052480953175483,0.022833879041993674,0.0003468008095652564,0.000128198898383447,0.02,0.04


==> anc/results/protocol_diagnostic.json <==
{
  "status": "passed",
  "vertices": 6,
  "graph_configurations": 128,
  "dimension": 768,
  "shape": [
    2,
    3
  ],
  "ramp_time": 1,
  "flight_time": 3,
  "source": "(0,0) single vertex",
  "receiver": "(1,2) single vertex",
  "graph_rotation_angle": 0.02,
  "ramp_offset": 0.005,
  "maximum_norm_error": 2.375877272697835e-14,
  "midpoint_refinement_probability_difference": 3.5092914441037237e-07,
  "max_prep_probability_difference": 0.0012643440820832713,
  "max_control_probability_difference": 0.005442740435561977,
  "last_probabilities": [
    0.022705680143610227,
    0.023052480953175483,
    0.022833879041993674
  ],
  "numpy": "2.3.5",
  "scipy": "1.18.1",
  "validation_of_macroscopic_5_over_8_theorem": false,
  "rigorous_time_discretization_certificate": false
}


==> anc/results/robustness_certificate.json <==
{
  "status": "passed",
  "local_joint_initial_distance_target": "1/64",
  "window_radius": 4700905456020,
  "initial_state_dynamical_tail_upper_exact": "6741357080260328507219509989/633825300114114700748351602688",
  "control_budget": "1/32",
  "lower_probability": "9/16",
  "measurement_error_assumed_zero": true,
  "ramp_integrated_absolute_error_sufficient": "1/256",
  "ramp_constant_offset_sufficient_exact": "1/1622039296",
  "ramp_constant_offset_sufficient": 6.16507875281463e-10,
  "general_near_per_site_error_sufficient_exact": "1/19068667014654740588957048553480984543332710285733679936",
  "global_initial_state_distance_required": false,
  "actual_local_initial_distance_measured": false,
  "dissipative_dynamics_covered": false,
  "one_probe_and_number_preserving_assumed": true
}


==> anc/run_checks.py <==
"""Exact checks always; optional small dynamics. No large-system enumeration."""
from pathlib import Path
import subprocess,sys,argparse
p=argparse.ArgumentParser();p.add_argument('--deps');p.add_argument('--with-dynamics',action='store_true');args=p.parse_args()
ROOT=Path(__file__).resolve().parent
for folder in ('results','figures'): (ROOT/folder).mkdir(exist_ok=True)
for name in ('occupancy.py','packet_certificate.py','finite_checks.py','robustness_certificate.py'):
    subprocess.run([sys.executable,str(ROOT/'code'/name)],check=True,cwd=ROOT)
if args.with_dynamics:
    cmd=[sys.executable,str(ROOT/'code/protocol_diagnostic.py')]
    if args.deps:cmd+=['--deps',args.deps]
    subprocess.run(cmd,check=True,cwd=ROOT)
print('All requested reproducibility checks completed.')

